Hyperbolic Embeddings in Toric Geometry: Effectivity and Deformation Stability

We study the deformation behavior of Kobayashi hyperbolic embeddings for complements of divisors in projective toric varieties. In the toric setting, the Zariski closure of an entire curve in a torus complement is a translate of an algebraic subtorus contained in that complement. This translates hyperbolicity questions into combinatorial conditions on lattice-point configurations of Newton polytopes. Building on a theorem of Tiba, which guarantees hyperbolic embedding for a general divisor under suitable facewise lattice conditions, we develop an effective refinement of his argument. We construct an explicit constructible bad locus in the coefficient parameter space, characterized by the presence of translated subtori in the divisor or its complement on a torus stratum, and use its proper Zariski closure as an exceptional locus. This description makes the exceptional set amenable to computation. Using this effectivity, we prove a deformation stability result: along any algebraic one-parameter family of divisors whose initial member avoids the exceptional locus, hyperbolic embedding fails for at most finitely many parameters. Under strengthened lattice-point hypotheses, we further exhibit distinguished one-parameter families for which hyperbolic embedding persists without any exceptional parameters. We also analyze deformations arising from diagonal torus reparametrizations. If the initial divisor lies outside $\mathcal Y$, the inverse image of $\mathcal Y$ under the similarity family is empty on the nondegenerate parameter domain, while the smallest possible degeneracy set of a rational similarity presentation is controlled by a multiplicative rank invariant of the scaling vector. Finally, we illustrate the theory through examples in projective spaces and Hirzebruch surfaces.

==> verify_toric_computations.py <==
#!/usr/bin/env python3
"""Exact combinatorial checks for Hyperbolic Embeddings in Toric Geometry.

Python 3.9+; standard library only. Run:
    python3 verify_toric_computations.py --output verification_results.json

This program checks directions, layer supports, lattice indices, mixed
volumes, and component bookkeeping. It does not expand symbolic resultants
or prove the analytic hyperbolicity statements. The manuscript supplies
the incidence and sparse-resultant arguments connecting these data to the
reduced divisorial degree.
"""

import argparse
import json
from collections import Counter
from functools import reduce
from itertools import combinations, product
from math import gcd
from pathlib import Path


def primitive(vector):
    g = reduce(gcd, vector)
    if not g:
        raise ValueError("The zero vector has no primitive representative")
    result = tuple(x // g for x in vector)
    if next(x for x in result if x) < 0:
        result = tuple(-x for x in result)
    return result


def dot(a, b):
    return sum(x * y for x, y in zip(a, b))


def sub(a, b):
    return tuple(x - y for x, y in zip(a, b))


def cross(a, b):
    return (a[1] * b[2] - a[2] * b[1],
            a[2] * b[0] - a[0] * b[2],
            a[0] * b[1] - a[1] * b[0])


def normals(support):
    differences = {sub(a, b) for a in support for b in support if a != b}
    dimension = len(support[0])
    if dimension == 2:
        return sorted({primitive((v[1], -v[0])) for v in differences})
    if dimension == 3:
        return sorted({primitive(cross(a, b))
                       for a, b in combinations(differences, 2)
                       if any(cross(a, b))})
    raise ValueError("Expected a two- or three-dimensional support")


def layers(support, normal):
    levels = sorted({dot(p, normal) for p in support})
    return [(level, sorted(p for p in support if dot(p, normal) == level))
            for level in levels]


def distribution(support):
    return dict(sorted(Counter(len(layers(support, n))
                               for n in normals(support)).items()))


def det(a, b):
    return a[0] * b[1] - a[1] * b[0]


def hull(points):
    points = sorted(set(points))
    if len(points) <= 1:
        return points

    def half(sequence):
        result = []
        for point in sequence:
            while len(result) >= 2 and det(sub(result[-1], result[-2]),
                                           sub(point, result[-1])) <= 0:
                result.pop()
            result.append(point)
        return result

    return half(points)[:-1] + half(reversed(points))[:-1]


def twice_area(points):
    vertices = hull(points)
    if len(vertices) < 3:
        return 0
    return abs(sum(det(a, b)
                   for a, b in zip(vertices, vertices[1:] + vertices[:1])))


def mixed_volume(a, b):
    minkowski = [(x[0] + y[0], x[1] + y[1]) for x in a for y in b]
    doubled = twice_area(minkowski) - twice_area(a) - twice_area(b)
    assert doubled >= 0 and doubled % 2 == 0
    return doubled // 2


def difference_rank(points):
    differences = [sub(p, points[0]) for p in points[1:]]
    if any(det(a, b) for a, b in combinations(differences, 2)):
        return 2
    return int(any(any(v) for v in differences))


def combined_lattice_index(supports):
    differences = [sub(p, points[0]) for points in supports for p in points[1:]]
    return reduce(gcd, (abs(det(a, b)) for a, b in combinations(differences, 2)), 0)


def check_degree(full_support):
    seven = [n for n in normals(full_support) if len(layers(full_support, n)) == 4]
    assert len(seven) == 7
    coordinate_components = set()
    noncoordinate_components = {}
    records = []
    for normal in seven:
        assert set(normal) <= {0, 1}
        pivot = normal.index(1)
        free = [i for i in range(3) if i != pivot]
        # Projection to free coordinates is a lattice isomorphism on ker(n):
        # inverse basis e_j - n_j e_pivot, since n_pivot = 1.
        basis = []
        for j in free:
            b = [0, 0, 0]
            b[j], b[pivot] = 1, -normal[j]
            basis.append(b)
        grouped = layers(full_support, normal)
        projected = [[tuple(p[j] for j in free) for p in points]
                     for _, points in grouped]
        record = {"normal": normal, "kernel_lattice_basis": basis,
                  "layers": [{"level": level, "support": points,
                              "lattice_coordinates": projected[i]}
                             for i, (level, points) in enumerate(grouped)],
                  "omissions": []}
        for omit in range(4):
            retained = [i for i in range(4) if i != omit]
            point_layers = [i for i in retained if len(projected[i]) == 1]
            if point_layers:
                assert len(point_layers) == 1
                point_layer = point_layers[0]
                others = [i for i in retained if i != point_layer]
                assert mixed_volume(projected[others[0]], projected[others[1]]) > 0
                vertex = grouped[point_layer][1][0]
                coordinate_components.add(vertex)
                record["omissions"].append({"omitted_layer": omit,
                    "type": "coordinate", "vertex": vertex, "reduced_degree": 1})
                continue
            supports = [projected[i] for i in retained]
            assert all(difference_rank(a) >= 1 for a in supports)
            assert all(difference_rank([sub(p, a[0]) for p in a] +
                                       [sub(p, b[0]) for p in b]) == 2
                       for a, b in combinations(supports, 2))
            index = combined_lattice_index(supports)
            assert index == 1
            multidegrees = {i: mixed_volume(*[projected[j] for j in retained if j != i])
                           for i in retained}
            assert all(d > 0 for d in multidegrees.values())
            degree = sum(multidegrees.values())
            omitted_support = tuple(grouped[omit][1])
            assert omitted_support not in noncoordinate_components
            noncoordinate_components[omitted_support] = degree
            record["omissions"].append({"omitted_layer": omit,
                "type": "noncoordinate", "essential_subfamily": retained,
                "lattice_index": index, "block_degrees": multidegrees,
                "reduced_degree": degree})
        records.append(record)
    assert len(coordinate_components) == 4
    assert len(noncoordinate_components) == 16
    degrees = Counter(noncoordinate_components.values())
    assert degrees == {11: 4, 14: 6, 18: 6}
    total = len(coordinate_components) + sum(noncoordinate_components.values())
    assert total == 240
    return {"direction_records": records,
            "coordinate_vertices": sorted(coordinate_components),
            "noncoordinate_degree_distribution": dict(sorted(degrees.items())),
            "component_count": 20, "reduced_divisorial_degree": total}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, help="write full exact verification data as JSON")
    args = parser.parse_args()
    full = [p for p in product(range(4), repeat=3) if sum(p) <= 3]
    expected = {4: 7, 7: 18, 9: 36, 10: 12, 12: 24,
                13: 12, 14: 60, 15: 72, 17: 72, 18: 192}
    assert distribution(full) == expected
    assert sum(expected.values()) == 505
    sparse = [(0, 0, 0), (3, 0, 0), (0, 3, 0), (0, 0, 3),
              (1, 0, 0), (0, 2, 0), (2, 0, 1), (0, 1, 2)]
    assert distribution(sparse) == {4: 7, 5: 24, 6: 62}
    facets = []
    for j in range(4):
        face = [p for p in sparse if (p[j] == 0 if j < 3 else sum(p) == 3)]
        flat = [tuple(x for i, x in enumerate(p) if i != j)
                if j < 3 else p[:2] for p in face]
        counts = distribution(flat)
        assert counts == {3: 2, 4: 4}
        assert difference_rank(flat) == 2
        facets.append({"facet": j, "support": face, "distribution": counts})
    vertices = [(0, 0, 0), (3, 0, 0), (0, 3, 0), (0, 0, 3)]
    edge_counts = []
    for a, b in combinations(vertices, 2):
        points = [p for p in sparse if not any(cross(sub(p, a), sub(b, a)))]
        assert a in points and b in points and len(points) >= 2
        edge_counts.append({"endpoints": [a, b], "point_count": len(points)})
    plane = [p for p in product(range(4), repeat=2) if sum(p) <= 3]
    deletion_records = []
    for point, expected_min_edge in zip([(1, 1), (0, 1), (1, 2), (2, 0), (2, 1)],
                                         [4, 4, 3, 3, 3]):
        counts = distribution(plane)
        edges = [sum(p[0] == 0 for p in plane), sum(p[1] == 0 for p in plane),
                 sum(sum(p) == 3 for p in plane)]
        assert min(counts) == 4 and min(edges) == expected_min_edge
        deletion_records.append({"removed_point": point, "support_before": plane[:],
                                 "distribution": counts, "edge_counts": edges})
        plane.remove(point)
    assert min(distribution(plane)) == 3
    degree_data = check_degree(full)
    # Proper faces and the coefficient-chart boundary add no divisors.
    facet_full = [p for p in product(range(4), repeat=2) if sum(p) <= 3]
    assert min(distribution(facet_full)) == 4
    full_edges = [[p for p in full if not any(cross(sub(p, a), sub(b, a)))]
                  for a, b in combinations(vertices, 2)]
    assert all(len(edge) == 4 for edge in full_edges)
    other_bounds = {
        "other_full_directions": min(k for k in expected if k != 4) - 3,
        "facets": min(distribution(facet_full)) - 2,
        "edges": min(len(edge) for edge in full_edges) - 1,
        "coefficient_boundary": len(facet_full),
    }
    assert other_bounds == {"other_full_directions": 4, "facets": 2,
                            "edges": 3, "coefficient_boundary": 10}
    results = {"status": "all assertions passed", "arithmetic": "exact integers",
               "full_support": full,
               "full_normal_layer_counts": [{"normal": n, "layers": len(layers(full, n))}
                                            for n in normals(full)],
               "full_distribution": expected,
               "sparse_distribution": distribution(sparse),
               "sparse_facets": facets, "sparse_edges": edge_counts,
               "plane_cubic_deletions": deletion_records,
               "degree_verification": degree_data,
               "other_codimension_bounds": other_bounds,
               "scope": "Combinatorics and mixed volumes; not symbolic resultant expansion or analytic proofs."}
    if args.output:
        args.output.write_text(json.dumps(results, indent=2) + "\n", encoding="utf-8")
    else:
        print(json.dumps(results, indent=2))
    print("PASS: 505 full-support directions; 93 sparse directions; four facets; five deletions.")
    print("PASS: 4 coordinate and 16 noncoordinate components; reduced degree = 240.")
    if args.output:
        print("Full verification data:", args.output)


if __name__ == "__main__":
    main()

